Explicit linear dependence congruence relations for the partition function modulo 4

Almost nothing is known about the parity of the partition function $p(n)$, which is conjectured to be random. Despite this expectation, Ono surprisingly proved the existence of infinitely many linear dependence congruence relations modulo 4 for $p(n)$, indicating that the parity of the partition function cannot be truly random. Answering a question of Ono, we explicitly exhibit the first examples of these relations which he proved theoretically exist. The first two relations invoke 131 (resp. 198) different discriminants $D \leq 24k-1$ for $k=309$ (resp. $k=312$); new relations occur for $k = 316, 317, 319, 321, 322, 326, \ldots$.

==> anc/pari_part350.gp <==
\\ load and process the precomputed partition values
\\ stored in variable "parts" in the given file
read("values_part350.txt");
parts = vecsort(parts);

\\ return precomputed partition values by searching for the argument
pargs = [p[1] | p <- parts];
pvals = [p[2] | p <- parts];
part(n) = { if(frac(n) != 0, 0, 
    i = vecsearch(pargs, n);
    if(i==0, error("partition not computed"), pvals[i]);
  );    }

\\ now search discriminants up to Dmax
Dmax = 24*350 - 1;
S = [D | D <- [1..Dmax], D%24==23 && issquarefree(D)];
hS = vecmax(apply(D -> qfbclassno(-D), S));

\\ For this Dmax, hS = 134, and so compute to precision q^1620, 
\\ slightly more than needed by the Sturm bound, for certainty
bound = 12*hS+2 + 10;

\\ compute Delta and Delta^-1 mod 4 to the necessary precision
deltaser = sum(i=1, bound, (ramanujantau(i) * Mod(1,4))*q^i, q*O(q^bound));
deltainvser = 1/deltaser;

\\ routine to convert a power-series to a list of coefficients
serVec(s) = Vec(s, -serprec(s, variable(s)));

\\ displays useful statistics and the D = 24k-1 having coeff  1, 2 or 3,
\\ [#terms, [#1's, #2's, #3's], [k with 1's, k with 2's, k with 3's]]
display(vin) = {   v = vin % 4; proc = [[],[],[]];
  for(i=1, #v, 
    if(v[i] != 0, proc[v[i]] = concat(proc[v[i]], (S[i]+1)/24 ));
  );
  [#concat(proc), apply(i->#i, proc), proc];    }

\\ return just the list of nonzero k's appearing
nonzero(vin) = vecsort(concat(display(vin)[3]));

\\ compute the P(D; q) series
Pd(D) = {   sum(m=1, bound,
    part((D*m^2 + 1)/24) * kronecker(12, m) * 
    sum(n=1, bound \ m , kronecker(-D, n)  * q^(m*n) ),
   q*O(q^bound) );    }

\\ compute the holomorphic normalisation
holPd(D) = Pd(D) * deltaser^hS * subst(polclass(-D), x, deltainvser);

\\ compute all series, and extract integer matrix of coefficients 
ser = apply(holPd, S);
eqns = Mat(apply(i -> lift(serVec(i + q*O(q^bound)))~, ser));

\\ solve  "eqns*vec = 0 modulo 4", and return full solution space in result[2]
result = matsolvemod(eqns, 4, 0, 1) % 4;
solvecs = select(i -> vecmax(i)!=0, result[2]);

\\ the first solution in Theorem 1(i) and Identity 1
display(solvecs[,1])

\\ the second solution
display(solvecs[,2])

\\ the simpler combination in Theorem 1(ii) and Identity 2
display(solvecs[,1] + solvecs[,2])

\\ the k's in D = 24k-1 which give new identities in Theorem 1(iii)
vector(#solvecs, i, vecmax( nonzero(solvecs[,i]) ))


==> anc/sage_part350.sage <==
# use FLINT to compute partition numbers
from sage.libs.flint.arith import number_of_partitions

# class number computation is faster via gp/pari
def qfbclassno(d): return int(gp.qfbclassno(d));
def part(x): return (number_of_partitions(x) % 4);

# Search discriminants up to Dmax
Dmax = 24*350-1;
S = [d for d in range(1, Dmax+1) if d%24 == 23 and is_squarefree(d)];
hS = max([qfbclassno(-d) for d in S]);

# For this Dmax, hS = 134, and so compute to precision q^1620, 
# slightly more than needed by the Sturm bound, for certainty
bound = 12*hS+2 + 10;

pargs = [ (d*m^2+1)/24 for d in S for m in range(1, bound+1) if gcd(m,12) == 1];

# compute the partition values and output as a string with gp/pari syntax
pvals = [ [n, part(n)] for n in sorted(pargs) ];
result = "parts = " + str(pvals) + ";";

# write this to the a file for use with gp
outfile = open("values_part350.txt", "w");
outfile.write(result);
outfile.close();

